On the design-dependent suboptimality of the Lasso

This paper investigates the effect of the design matrix on the ability (or inability) to estimate a sparse parameter in linear regression. More specifically, we characterize the optimal rate of estimation when the smallest singular value of the design matrix is bounded away from zero. In addition to this information-theoretic result, we provide and analyze a procedure which is simultaneously statistically optimal and computationally efficient, based on soft thresholding the ordinary least squares estimator. Most surprisingly, we show that the Lasso estimator -- despite its widespread adoption for sparse linear regression -- is provably minimax rate-suboptimal when the minimum singular value is small. We present a family of design matrices and sparse parameters for which we can guarantee that the Lasso with any choice of regularization parameter -- including those which are data-dependent and randomized -- would fail in the sense that its estimation rate is suboptimal by polynomial factors in the sample size. Our lower bound is strong enough to preclude the statistical optimality of all forms of the Lasso, including its highly popular penalized, norm-constrained, and cross-validated variants.

==> lasso_vs_stols_simulation/plotting.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "1edc229a-178c-4834-9eb1-c8bb90e23c2b",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "02614698-5c02-4f77-a919-4f6fec97fb72",
   "metadata": {},
   "outputs": [],
   "source": [
    "lasso_results = {}\n",
    "stols_results = {}\n",
    "sample_sizes = [500, 1000, 1500, 2000, 3000, 5000, 10000, 15000]\n",
    "for n in sample_sizes:\n",
    "    lasso_results[n] = []\n",
    "    stols_results[n] = [] \n",
    "    for t in range(1000):\n",
    "        fpath = os.path.join(\"/home/gridsan/rpathak/with_cong/lasso_simulation/results\", \"result_n_{}_trial_{}.log\".format(n, t))\n",
    "        if os.path.exists(fpath):\n",
    "            with open(fpath, \"r\") as f:\n",
    "                result = f.readlines()\n",
    "                lasso_results[n].append(float(result[0].split(':')[1].strip()))\n",
    "                stols_results[n].append(float(result[1].split(':')[1].strip()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "05f10b93-3007-4c97-b782-f0d82a649091",
   "metadata": {},
   "outputs": [],
   "source": [
    "mean_lasso_results = []\n",
    "mean_stols_results = []\n",
    "for n in sample_sizes:\n",
    "    mean_lasso_results.append(np.mean(lasso_results[n]))\n",
    "    mean_stols_results.append(np.mean(stols_results[n]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "6e5410fc-7abd-4796-9940-425e6060ecbf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.6999303742343723,\n",
       " 0.5330415628990031,\n",
       " 0.4492763655342882,\n",
       " 0.40377556766207445,\n",
       " 0.346360063400344,\n",
       " 0.29823794804540243,\n",
       " 0.21420373860385328,\n",
       " 0.17344484064445867]"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mean_stols_results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "9589a327-2737-4817-9949-9d1c8a2e97e7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"font.family\"] = \"Nimbus Sans\"\n",
    "plt.loglog(sample_sizes, mean_lasso_results, label=\"Oracle LASSO\", marker = 'o', color='violet')\n",
    "plt.loglog(sample_sizes, mean_stols_results, label=\"STOLS\", marker='s', color='darkgreen')\n",
    "plt.legend(frameon=False)\n",
    "plt.xlabel('sample size')\n",
    "plt.ylabel('MSE')\n",
    "plt.savefig(\"f-lasso_vs_stols.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "56e10853-83ca-4a01-ac5c-c23fee664bb9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-0.08255579926229704\n",
      "-0.4003059279638133\n"
     ]
    }
   ],
   "source": [
    "num_sample_sizes = len(sample_sizes)\n",
    "sample_full = np.ones((num_sample_sizes, 2))\n",
    "sample_full[:, 0] =  np.log(sample_sizes) \n",
    "lasso_rate = np.linalg.lstsq(sample_full, np.log(mean_lasso_results), rcond=None)[0][0]\n",
    "stols_rate = np.linalg.lstsq(sample_full, np.log(mean_stols_results), rcond=None)[0][0]\n",
    "print(lasso_rate)\n",
    "print(stols_rate)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9f21567e-1b34-4a5a-a21e-fba29c6d28d1",
   "metadata": {},
   "source": [
    "log_lasso_full"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "444f7db4-25e0-47cc-b230-6343c3880403",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> lasso_vs_stols_simulation/simulate.py <==
from sklearn import linear_model
import numpy as np 
import os 
import argparse 

_LOG_DIR = "/home/gridsan/rpathak/with_cong/lasso_simulation/"

def min_lasso(X, y, theta):
    # returns a matrix of d x num_knots (max = dim) coefficients
    coefs = linear_model.lars_path(X, y, 
                                   method='lasso', 
                                   max_iter=np.Inf)[2]
    return compute_min_path(X, y, coefs, theta)

def compute_min_path(X, y, coefs, theta):
    min_dist, num_coefs = np.Inf, coefs.shape[1]
    # compute minimum along end points: 
    for i in range(num_coefs):
        min_dist = min(min_dist, 
                       np.linalg.norm(coefs[:, i] - theta) ** 2)
    # compute minimum within intervals
    for i in range(1, num_coefs):
        min_dist = min(min_dist, 
                       min_interval(theta, coefs[:, i-1], coefs[:, i]))
    return min_dist

def min_interval(target, start, stop):
    """
    Computes the global minimum of (sqrt of)
    ||target - x_t||_2^2 over t in R 
    Returns value if attained at t \in [0, 1]
    Returns np.Inf otherwise. 
    x_t = start + t*(stop - start). 
    ||start + t*(stop - start) - target||^2 = 
    ||start - target||^2 + 2t <(stop - start), start-target> 
    + t^2 ||stop - start||^2. 
    Let c = ||start - target||^2, b = 2<(stop - start), start-target> , 
    and a = ||stop - start||^2. 
    Then minimum of a t^2 + b t + c is at 
    t_opt = -b/2a 
    """
    a = np.linalg.norm(stop - start) ** 2 
    b = 2 * np.dot(stop-start, start-target)
    c = np.linalg.norm(start-target) ** 2 
    t_opt = -b/(2*a)
    if 0 <= t_opt <= 1:
        return a*np.square(t_opt) + b * t_opt + c
    else:
        return np.Inf

def stols_error(X, y, theta, lambda_val):
    ols = np.linalg.lstsq(X, y, rcond=None)[0]
    stols = ols/np.abs(ols) * np.maximum(np.abs(ols) - lambda_val, 0)
    return np.linalg.norm(stols - theta) ** 2

def make_instance(n, p):
    alpha, B = np.sqrt(n), np.sqrt(n)
    k = int(np.floor(n/2))
    # construct design matrix 
    X = np.zeros((n, n))
    for j in range(k):
        X[j, j] = np.sqrt(\ * alpha / B)
    for j in range(k, n):
        X[j, j] = np.sqrt(n * 1.0 / B)
    # construct parameter vector 
    theta = np.zeros((n,))
    if p == 0.0: 
        theta[k] = 2 * np.sqrt(B * alpha / n)
        lamb_opt = np.sqrt(2 * B * (1 + np.log(n))/n)
    else:
        theta[k] = 1.0
        lamb_opt = np.sqrt((2/np.sqrt(n)) * (1 + (1 - p/2) * np.log(n)))
    # optimal threshold for stols 
    return X, theta, lamb_opt

def run_sample_size(n, log_dir, trial, p):
    X, theta, lambda_opt = make_instance(n, p)
    y = X @ theta + np.random.randn(n)
    best_lasso = min_lasso(X, y, theta)
    stols_err = stols_error(X, y, theta, lambda_opt)
    with open(os.path.join(log_dir, 
                           "result_n_{}_trial_{}.log".format(n, trial)), "w") as f:
        f.write("Lasso: {}\n".format(best_lasso))
        f.write("STOLS: {}".format(stols_err))


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Lasso and STOLS simulation')
    parser.add_argument('sample_size', type=int,
                        help='Sample size (required)')
    parser.add_argument('trial', type=int, 
                        help='Trial number (required)')
    parser.add_argument('p', type=float, 
                        help='Order p of l_p constriant')
    args = parser.parse_args()
    curr_log_dir = os.path.join(_LOG_DIR, "results_p_{}".format(args.p))
    if not os.path.isdir(curr_log_dir):
        os.mkdir(curr_log_dir) 
    run_sample_size(n=args.sample_size,
                    log_dir=curr_log_dir, 
                    trial=args.trial, 
                    p=args.p)
    
    
